Triangulating an exotic T quark

Limits on an exotic heavy quark $T$ are broadly generalized by considering the full range of $T\rightarrow Wb, th$ or $tZ$ branching ratios. We combine results of specific $T\rightarrow tZ$ and $T\rightarrow Wb$ searches with limits on various combinations of decay modes evaluated by re-interpreting other searches. We find strong bounds across the entire space of branching ratios, ranging from $m_T > 415$ GeV to $m_T > 557$ GeV at 95% confidence level.

==> convert.sh <==
#!/bin/sh

for f in `ls  *$1*.eps`
do
echo $f
epstopdf $f
b=`echo $f | awk -F\. '{print $1}'`
done


==> fig_br.C <==
#include "TCanvas.h"
#include "TGraph.h"
#include "TAxis.h"
#include "TLegend.h"

void fig_br()
{
  const int np=15;
  float masses[np] = { 300,310,320,330,340,
		       350,375,400,425,450,
		       500,550,600,800,1000};
  float th[np] = { 10.8,29.4,33.9,36.0,37.5,
		   37.5,37.7,37.3,36.7,35.8,
		   34.4,33.2,32.3,29.3,27.7};
  float tz[np] = { 7.5,7.1,7.6,8.2,8.9,
		   9.6,10.9,12.1,13.3,14.3,
		   16.1,17.5,18.6,21.1,22.2};

  float wb[np] = {81.6,63.5,58.5,55.8,54.2,
		  52.9,51.3,50.6,50.0,50.0,
		  50,50,50,50,50};
  TGraph *tth = new TGraph(np,masses,th);
  TGraph *ttz = new TGraph(np,masses,tz);
  TGraph *twb = new TGraph(np,masses,wb);
  TCanvas *tc = new TCanvas("tc","",400,400);
  tth->SetMaximum(100.0);
  tth->SetMinimum(0.0);
  tth->SetTitle("");
  tth->SetLineWidth(2);
  tth->SetLineColor(2);
  ttz->SetLineWidth(2);
  ttz->SetLineColor(4);
  twb->SetLineWidth(2);
  twb->SetLineColor(1);
  tth->Draw("AL");
  tth->GetYaxis()->SetTitle("Branching Fraction (%)");
  tth->GetXaxis()->SetTitle("T mass [GeV]");
  ttz->Draw("L");
  twb->Draw("L");

  TLegend *tl = new TLegend(0.6,0.7,0.87,0.87);
  tl->SetFillColor(0);
  tl->SetBorderSize(0);
  tl->SetTextFont(42);
  tl->AddEntry(twb,"T#rightarrow Wb","L");
  tl->AddEntry(ttz,"T#rightarrow tZ","L");
  tl->AddEntry(tth,"T#rightarrow th","L");
  tl->Draw();
  tc->Print("br.eps");
}

